Search From the Start: Search-Native Pretraining for Language Models

Modern language models (LMs) are increasingly deployed with access to search tools at inference. Yet pretraining remains predominantly focused on predicting static text, with search capabilities typically introduced during post-training. We propose Search-Native Pretraining as a practical route to teach search capability during pretraining from ordinary text corpora. Specifically, we augment pretraining corpus at scale with web-search queries and retrieve web response using a local index. Training on this augmented corpus teaches models to generate search calls and incorporate retrieved evidence during language modeling. Across Wikipedia and DCLM-Edu corpora and 360M to 3.3B parameter scales, search-pretrained models ("QueryLM") show improved performance on knowledge-intensive tasks and higher steerability toward the retrieved evidence. Crucially, their advantage persists after supervised fine-tuning of both search-pretrained and conventionally pretrained models, indicating that the tested post-training procedures do not fully recover the capabilities developed during pretraining. Throughout our experiments, we find that a 1.4B QueryLM consistently beats or matches the performance of a FLOP-matched 3.3B baseline model across all knowledge intensive tasks. These results establish search-pretraining as a practical way to develop foundational search capabilities during pretraining. We release the training artifacts, including model checkpoints and data.

==> figures/affiliations/build.py <==
"""Convert the saved institutional SVGs into tight vector affiliation marks."""
from pathlib import Path
import pymupdf

ROOT = Path(__file__).resolve().parent
for name in ("epfl", "eth", "toronto"):
    svg = (ROOT / f"{name}.svg").read_bytes()
    if name == "toronto":
        # The website serves the reversed (white) mark. Use navy on paper.
        svg = svg.replace(b"#FFFFFF", b"#002A5C")
    source = pymupdf.open(stream=svg, filetype="svg")
    pdf = pymupdf.open("pdf", source.convert_to_pdf())
    bounds = pymupdf.Rect()
    for drawing in pdf[0].get_drawings():
        bounds |= drawing["rect"]
    bounds &= pdf[0].rect
    if name == "toronto":
        # Crest only, matching the small affiliation symbols in the reference.
        bounds.x1 = 74
    output = pymupdf.open()
    page = output.new_page(width=bounds.width, height=bounds.height)
    page.show_pdf_page(page.rect, pdf, 0, clip=bounds)
    output.save(ROOT / f"{name}.pdf", garbage=4, deflate=True)


==> figures/icons/build.py <==
"""Convert the paper icon SVGs into vector PDFs for pdfLaTeX.

Hugging Face logo source (official brand assets):
https://huggingface.co/datasets/huggingface/brand-assets/blob/c691ef6492ab9abe9f9b00139949fc3364d56139/hf-logo.svg
GitHub mark: Octicons "mark-github" path (MIT licence, https://github.com/primer/octicons).
Globe: drawn here (circle, one meridian ellipse, equator and two parallels).
"""
from pathlib import Path
import pymupdf

root = Path(__file__).resolve().parent
for name in ("search", "huggingface", "globe", "github"):
    with pymupdf.open(root / f"{name}.svg") as svg:
        with pymupdf.open("pdf", svg.convert_to_pdf()) as pdf:
            pdf.save(root / f"{name}.pdf", garbage=4, deflate=True)


==> figures/src/ci.py <==
"""Shared helpers for paper figures: 95% CI of an unweighted 8-task average of accuracies.

SE = sqrt(sum_k p_k (1 - p_k) / n_k) / 8 with the paper's cohort sizes (2,000 per task; MuSiQue 1,248; Bamboogle 121).
This is the limit of a stratified bootstrap over items (checked on the 400M SFT judged rows: bootstrap +-0.87 / +-0.97,
closed form +-0.87 / +-0.98)."""
import math

N8 = [2000] * 6 + [1248, 121]


def ci8(task_pct, n=N8):
    """Half-width (percentage points) of the 95% CI for the mean of eight task accuracies given in percent."""
    p = [v / 100 for v in task_pct]
    return 1.96 * 100 * math.sqrt(sum(x * (1 - x) / k for x, k in zip(p, n))) / len(p)


==> figures/src/context_probe.py <==
"""Results figure fig:context-probe: controlled context probe, DCLM-Edu held-out facts, base | after Search SFT.

Values are read from the appendix table tab:context-probe in main.tex (itself generated from the author-supplied
results workbook, sheet APP_context_editability_all rows 104-163, column G = H - I; searchlm-figure-lab
data/additional_results_cells.json). Design follows the figure-lab slide 02_controlled_context.
Re-run after editing the table:  python3 figures/src/context_probe.py  (writes figures/context_probe.pdf)
"""
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch

ROOT = Path(__file__).resolve().parents[2]
BLUE, PALE, GRAY, INK, GRID = "#1A73E8", "#D1D5DA", "#5F6368", "#202124", "#E5E7EB"
SIZES = ["400M", "1.4B", "3.3B"]
CONDS = ["none", "original", "counterfactual"]


def read_table(tex, label):
    """Return {(stage, model, condition, size): margin} from the probe table."""
    body = tex.split(f"\\label{{{label}}}", 1)[1].split("\\end{tabular}", 1)[0].split("\\midrule", 1)[1]
    out, stage = {}, None
    for line in body.splitlines():
        line = line.strip()
        if line.startswith("\\grouprow"):
            stage = "sft" if "searchsft" in line else "base"
            continue
        if not ("baselinehighlight" in line or "modelhighlight" in line):
            continue
        cells = [c.strip() for c in line.rstrip("\\ ").split("&")]
        model = "search" if "modelhighlight" in cells[0] else "prepend" if "context first" in cells[0] else "baseline"
        nums = [float(c.replace("$-$", "-")) for c in cells[1:]]
        assert len(nums) == 9, line
        for i, x in enumerate(nums):
            out[(stage, model, CONDS[i // 3], SIZES[i % 3])] = x
    return out


vals = read_table((ROOT / "main.tex").read_text(), "tab:context-probe")
assert len(vals) == 45, len(vals)

plt.rcParams.update({"font.family": "sans-serif", "font.size": 7.5, "pdf.fonttype": 42,
                     "axes.edgecolor": GRAY, "axes.labelcolor": INK, "xtick.color": INK, "ytick.color": GRAY})
panels = [("none", "No evidence", "desired: closer to zero", GRAY, (-0.05, 0.72), [0, 0.25, 0.5]),
          ("original", "Original evidence", "desired: above zero", BLUE, (-0.08, 1.25), [0, 0.5, 1.0]),
          ("counterfactual", "Counterfactual evidence", "desired: below zero", BLUE, (-2.08, 0.08), [-1.5, -1.0, -0.5, 0])]
STYLE = {"baseline": ("Standard", PALE, GRAY, None),
         "prepend": ("Standard, context first (base)", "white", GRAY, "/////"),
         "search": ("SearchLM", BLUE, BLUE, None)}

fig, axes = plt.subplots(2, 3, figsize=(5.5, 3.45), gridspec_kw={"hspace": 0.45, "wspace": 0.26})
for r, stage in enumerate(["base", "sft"]):
    for c, (cond, title, desired, dcolor, lim, ticks) in enumerate(panels):
        ax = axes[r, c]
        models = ["baseline", "prepend", "search"] if stage == "base" and cond != "none" else ["baseline", "search"]
        w = 0.27 if len(models) == 3 else 0.34
        for m, model in enumerate(models):
            label, color, edge, hatch = STYLE[model]
            for i, size in enumerate(SIZES):
                x, v = i + (m - (len(models) - 1) / 2) * w, vals[(stage, model, cond, size)]
                ax.bar(x, v, w * 0.92, color=color, edgecolor=edge, hatch=hatch, linewidth=0.5, zorder=2)
                ax.annotate(f"{v:.2f}".replace("-", "−"), (x, v), xytext=(0, 1.5 if v >= 0 else -1.5),
                            textcoords="offset points", ha="center", va="bottom" if v >= 0 else "top",
                            rotation=90, fontsize=5.5, color=BLUE if model == "search" else INK)
        ax.axhline(0, color=INK, lw=0.6, zorder=3)
        ax.set_ylim(*lim)
        ax.set_yticks(ticks)
        ax.set_yticklabels([f"{t:g}".replace("-", "−") for t in ticks])
        ax.set_xticks(range(3))
        ax.set_xticklabels(SIZES)
        ax.yaxis.grid(True, color=GRID, lw=0.5, zorder=0)
        for s in ["top", "right", "left", "bottom"]:
            ax.spines[s].set_visible(False)
        ax.tick_params(axis="both", length=0, labelsize=6.5)
        ax.tick_params(axis="x", pad=2)
        if r == 0:
            ax.set_title(title, fontsize=7.2, color=INK, loc="left", pad=11, fontweight="bold")
            ax.text(0, 1.03, desired, transform=ax.transAxes, fontsize=6.3, color=dcolor, ha="left", va="bottom")
        if c == 0:
            ax.set_ylabel("Base" if stage == "base" else "After Search SFT", fontsize=7.2, fontweight="bold", color=GRAY)
fig.text(0.004, 0.53, "Preference margin", rotation=90, fontsize=6.8, color=INK, va="center")
fig.legend(handles=[Patch(facecolor=STYLE[k][1], edgecolor=STYLE[k][2], hatch=STYLE[k][3], linewidth=0.5,
                          label=STYLE[k][0]) for k in ["baseline", "prepend", "search"]],
           loc="lower center", ncol=3, frameon=False, fontsize=6.8, handlelength=1.4, bbox_to_anchor=(0.5, -0.01))
fig.subplots_adjust(left=0.105, right=0.985, top=0.9, bottom=0.14)
fig.savefig(ROOT / "figures" / "context_probe.pdf")
print({k: v for k, v in vals.items() if k[2] != "none"})


==> figures/src/dclm_scaling.py <==
"""fig:qa-base-sft-dclm (figures/base_sft_openqa_dclm_tavily_scaling.pdf): DCLM 8-task QA average vs model size.

Plotting code and style are Je's (notebooks/0_final_figures.ipynb, cells 0 and 9), unchanged except that the
values are read from the appendix tables in main.tex (tab:base-openqa-four-shot, tab:sft-qa) instead of her
results CSVs, and the Co-LMLM point is removed. Left: base models, four-shot, answer contained; right: after
Search SFT, zero-shot, LLM-judged. Re-run after editing either table:  python3 figures/src/dclm_scaling.py
"""
import re
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib as mpl
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[2]

FIGURE_STYLE = {
    "pdf.fonttype": 42,
    "font.family": "DejaVu Sans",
    "font.size": 7.5,
    "text.color": "#202124",
    "axes.labelcolor": "#202124",
    "axes.titlesize": 8, "axes.titlelocation": "left", "axes.titlepad": 4,
    "axes.labelsize": 7.5, "axes.labelpad": 3,
    "figure.titlesize": 8, "figure.labelsize": 7.5,
    "xtick.labelsize": 7.5, "ytick.labelsize": 7.5,
    "xtick.color": "#202124", "ytick.color": "#5f6368",
    "xtick.major.size": 0, "ytick.major.size": 0,
    "axes.spines.left": False, "axes.spines.top": False, "axes.spines.right": False,
    "axes.edgecolor": "#5f6368", "axes.linewidth": 0.6,
    "axes.grid": True, "axes.grid.axis": "y", "axes.axisbelow": True,
    "grid.color": "#e5e7eb", "grid.linewidth": 0.6,
    "legend.fontsize": 7, "legend.frameon": False, "legend.handlelength": 1.0,
    "patch.edgecolor": "#5f6368", "patch.force_edgecolor": True, "patch.linewidth": 0.6,
}
mpl.rcParams.update(FIGURE_STYLE)
MODEL_COLORS = {"Standard": "#d1d5da", "SearchLM": "#1a73e8"}
MODEL_EDGE_COLORS = {"Standard": "#5f6368", "SearchLM": "#1558a6"}
MODEL_LINE_COLORS = {**MODEL_COLORS, "Standard": MODEL_EDGE_COLORS["Standard"]}

# Same table parser as figures/src/qa_base_sft.py.

def table_block(tex, label):
    """Tabular body of the table carrying `label`, whether the label sits before or after the tabular."""
    i = tex.index(f"\\label{{{label}}}")
    end_table = tex.find("\\end{table}", i)
    nxt = tex.find("\\begin{tabular}", i)
    start = nxt if nxt != -1 and nxt < end_table else tex.rfind("\\begin{tabular}", 0, i)
    return tex[start:tex.find("\\end{tabular}", start)]

def read_table(tex, label):
    """Return {(corpus, scale): {"std": avg, "ours": avg}} for the Standard and SearchLM rows of a table."""
    body = table_block(tex, label).split("\\midrule", 1)[1]
    out, corpus, scale = {}, None, None
    for chunk in body.split("\\\\"):
        cells = []
        for line in chunk.splitlines():
            line = line.strip()
            if line.startswith("\\grouprow"):
                # The over-trained 400M group (Co-LMLM comparison) is not part of the scaling ladder.
                corpus = None if "over-trained" in line else "Wikipedia" if "\\wikipedia" in line else "DCLM-Edu"
            elif line and not line.startswith(("\\searchrow", "\\lightrule", "\\midrule", "\\bottomrule", "%")):
                cells.append(line)
        cells = [c.strip() for c in " ".join(cells).split("&")]
        if corpus is None or len(cells) < 11 or not ("baselinehighlight" in cells[1] or "modelhighlight" in cells[1]):
            continue
        scale = cells[0] or scale
        nums = [float(re.sub(r"\\scoredelta\{[^}]*\}|\\textbf\{|\}|\$\^\\dagger\$", "", c)) for c in cells[2:11]]
        tasks, avg = nums[:8], nums[8]
        assert abs(sum(tasks) / 8 - avg) <= 0.1, (label, scale, cells[1], sum(tasks) / 8, avg)
        out.setdefault((corpus, scale), {})["ours" if "modelhighlight" in cells[1] else "std"] = avg
    return out


scaling_sizes = ["400M", "1.4B", "3.3B"]
tex = (ROOT / "main.tex").read_text()


def ladder(label, columns):
    rows = read_table(tex, label)
    return {columns[0]: [rows[("DCLM-Edu", s)]["std"] for s in scaling_sizes],
            columns[1]: [rows[("DCLM-Edu", s)]["ours"] for s in scaling_sizes]}


scaling_table = ladder("tab:base-openqa-four-shot", ["Standard (SearchLM query)", "SearchLM (own query)"])
sft_scaling_table = ladder("tab:sft-qa", ["Standard (own query)", "SearchLM (own query)"])
print(scaling_table, sft_scaling_table, sep="\n\n")

model_sizes_b = [0.4, 1.4, 3.3]
scaling_panels = [
    ("DCLM base models", scaling_table, [5, 5]),
    ("DCLM SFT models", sft_scaling_table, [-10, 5]),
]

fig_scaling, scaling_axes = plt.subplots(1, 2, figsize=(5.5, 2.4), sharey=True, layout="none")
# Slightly smaller panels with a clear gap between the Base and SFT plots.
fig_scaling.subplots_adjust(left=0.10, right=0.98, bottom=0.20, top=0.89, wspace=0.20)
for ax, (title, table, label_offsets) in zip(scaling_axes, scaling_panels):
    for method, color, marker, offset in zip(
        list(table), [MODEL_LINE_COLORS["Standard"], MODEL_LINE_COLORS["SearchLM"]], ["s", "o"], label_offsets
    ):
        values = table[method]
        ax.plot(model_sizes_b, values, label=method, color=color,
                marker=marker, markersize=3.5, linewidth=1.1)
        for size, value in zip(model_sizes_b, values):
            ax.annotate(f"{value:.1f}", (size, value), xytext=(0, offset),
                        textcoords="offset points", ha="center", fontsize=6.5)

    ax.set_title(title, pad=4)
    ax.set_xlabel("Model size", labelpad=3)
    ax.set_xticks(model_sizes_b, scaling_sizes)
    ax.set_ylim(0, 40)
    ax.margins(x=0.08)
    ax.set_axisbelow(True)
    ax.grid(True, axis="y")
    ax.grid(False, axis="x")
    ax.legend(loc="lower right")

fig_scaling.supylabel("Avg. performance across 8 tasks (%)")
fig_scaling.savefig(ROOT / "figures/base_sft_openqa_dclm_tavily_scaling.pdf", dpi=200, bbox_inches=None, facecolor="white")


==> figures/src/grounding.py <==
"""Results figure fig:grounding: HaluEval QA and RAGTruth after Search SFT, all context conditions, DCLM-Edu.

Two separate panels (figure-lab "separated" design), set side by side as subfigures; values in the table, deltas on bars:
figures/grounding_halueval.pdf and figures/grounding_ragtruth.pdf. One shared axis per benchmark, relevant context
shaded, Delta = SearchLM - Standard. Values are read from the appendix table tab:groundedness-sft in main.tex.
Re-run after editing the table:  python3 figures/src/grounding.py
"""
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch

ROOT = Path(__file__).resolve().parents[2]
BLUE, PALE, GRAY, INK, GRID, SHADE = "#1A73E8", "#D1D5DA", "#5F6368", "#202124", "#E5E7EB", "#EAF1FB"
SIZES = ["400M", "1.4B", "3.3B"]
BENCHES = ["HaluEval QA", "RAGTruth"]
CONDS = ["No context", "Irrelevant", "Relevant"]



def table_block(tex, label):
    """Tabular body of the table carrying `label`, whether the label sits before or after the tabular."""
    i = tex.index(f"\\label{{{label}}}")
    end_table = tex.find("\\end{table}", i)
    nxt = tex.find("\\begin{tabular}", i)
    start = nxt if nxt != -1 and nxt < end_table else tex.rfind("\\begin{tabular}", 0, i)
    return tex[start:tex.find("\\end{tabular}", start)]

def read_table(tex, label):
    """Return {(bench, cond, size, model): rate} from the SFT grounding table."""
    body = table_block(tex, label).split("\\midrule", 1)[1]
    out, scale = {}, None
    for line in body.splitlines():
        line = line.strip()
        if not ("\\baseline" in line or "modelhighlight" in line):
            continue
        cells = [c.strip() for c in line.rstrip("\\ ").split("&")]
        scale = cells[0] or scale
        model = "ours" if "modelhighlight" in cells[1] else "std"
        nums = [float(c.replace("\\textbf{", "").replace("}", "")) for c in cells[2:]]
        assert len(nums) == 6, line
        for i, x in enumerate(nums):
            out[(BENCHES[i // 3], CONDS[i % 3], scale, model)] = x
    return out


vals = read_table((ROOT / "main.tex").read_text(), "tab:groundedness-sft")
assert len(vals) == 36, len(vals)

plt.rcParams.update({"font.family": "sans-serif", "font.size": 6, "pdf.fonttype": 42,
                     "axes.edgecolor": GRAY, "axes.labelcolor": INK, "xtick.color": INK, "ytick.color": GRAY})
GROUP, w = 3.4, 0.4
for bench, top, ticks, out in [("HaluEval QA", 56, [0, 20, 40], "grounding_halueval.pdf"),
                               ("RAGTruth", 70, [0, 20, 40, 60], "grounding_ragtruth.pdf")]:
    fig, ax = plt.subplots(figsize=(2.7, 1.38))
    xticks = []
    for c, cond in enumerate(CONDS):
        relevant = cond == "Relevant"
        if relevant:
            ax.axvspan(c * GROUP - 0.55, c * GROUP + 2.55, color=SHADE, zorder=0, lw=0)
        for i, size in enumerate(SIZES):
            x0 = c * GROUP + i
            xticks.append((x0, size))
            for j, (model, color, edge) in enumerate([("std", PALE, GRAY), ("ours", BLUE, BLUE)]):
                x, v = x0 + (j - 0.5) * w, vals[(bench, cond, size, model)]
                ax.bar(x, v, w * 0.9, color=color, edgecolor=edge, linewidth=0.4, zorder=2)
            if relevant:
                std, ours = vals[(bench, cond, size, "std")], vals[(bench, cond, size, "ours")]
                ax.text(x0, max(std, ours) + 0.03 * top, f"Δ{ours - std:+.1f}", ha="center", va="bottom",
                        fontsize=4.8, fontweight="bold", color=BLUE)
        ax.text(c * GROUP + 1, 1.01, cond, transform=ax.get_xaxis_transform(), ha="center", va="bottom",
                fontsize=6, fontweight="bold", color=BLUE if relevant else INK)
    ax.set_xticks([x for x, _ in xticks])
    ax.set_xticklabels([s for _, s in xticks], fontsize=5)
    ax.set_xlim(-0.6, 2 * GROUP + 2.6)
    ax.set_ylim(0, top)
    ax.set_yticks(ticks)
    ax.yaxis.grid(True, color=GRID, lw=0.4, zorder=1)
    for s in ["top", "right", "left"]:
        ax.spines[s].set_visible(False)
    ax.spines["bottom"].set_linewidth(0.5)
    ax.tick_params(axis="both", length=0, labelsize=5.5)
    ax.tick_params(axis="x", pad=1.5, labelsize=5)
    ax.set_ylabel("Prefer-right (%)", fontsize=5.8)
    if bench == BENCHES[0]:
        ax.legend(handles=[Patch(facecolor=PALE, edgecolor=GRAY, linewidth=0.4, label="Standard"),
                           Patch(facecolor=BLUE, edgecolor=BLUE, linewidth=0.4, label="SearchLM")],
                  loc="upper left", frameon=False, fontsize=5.5, handlelength=1.0, handleheight=0.8,
                  borderaxespad=0.2, labelspacing=0.3)
    fig.subplots_adjust(left=0.13, right=0.995, top=0.87, bottom=0.12)
    fig.savefig(ROOT / "figures" / out)
print({k: v for k, v in vals.items() if k[1] == "Relevant"})


==> figures/src/je_figs_ci.py <==
"""Figures 4 and 6 with 95% error bars, in the style of notebooks/0_final_figures.ipynb (Je).

* figures/base_openqa_four_shot_comparison.pdf (fig:placeholder): values from tab:base-openqa-four-shot (Wikipedia 360M
  group and the over-trained DCLM 400M group); error bars = closed-form 95% CI of the 8-task average (see ci.py).
* figures/sft_context_probe_benchmark.pdf (fig:context-probe-benchmark): data/counterfactual_8task.json.
* figures/sft_context_probe.pdf (fig:context-probe-training): data/context_probe_margins_seen.json (per-item bootstrap).
Styling, colours, sizes and layout follow the notebook cells 0, 5, 32 and 35; only the error bars are new.
Run: python3 figures/src/je_figs_ci.py
"""
import json
import re
import sys
from math import ceil
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(Path(__file__).resolve().parent))
from ci import ci8  # noqa: E402

mpl.rcParams.update({
    "pdf.fonttype": 42, "font.family": "DejaVu Sans", "font.size": 7.5, "text.color": "#202124",
    "axes.labelcolor": "#202124", "axes.titlesize": 8, "axes.titlelocation": "left", "axes.titlepad": 4,
    "axes.labelsize": 7.5, "axes.labelpad": 3, "figure.titlesize": 8, "figure.labelsize": 7.5,
    "xtick.labelsize": 7.5, "ytick.labelsize": 7.5, "xtick.color": "#202124", "ytick.color": "#5f6368",
    "xtick.major.size": 0, "ytick.major.size": 0, "axes.spines.left": False, "axes.spines.top": False,
    "axes.spines.right": False, "axes.edgecolor": "#5f6368", "axes.linewidth": 0.6, "axes.grid": True,
    "axes.grid.axis": "y", "axes.axisbelow": True, "grid.color": "#e5e7eb", "grid.linewidth": 0.6,
    "legend.fontsize": 7, "legend.frameon": False, "legend.handlelength": 1.0, "patch.edgecolor": "#5f6368",
    "patch.force_edgecolor": True, "patch.linewidth": 0.6,
})
FILL = {"Standard": "#d1d5da", "LMLM": "#E9B44C", "Co-LMLM": "#59A14F", "SearchLM": "#1a73e8"}
EDGE = {"Standard": "#5f6368", "LMLM": "#B6573D", "Co-LMLM": "#377A30", "SearchLM": "#1558a6"}
LABEL = {"fontsize": 6.5, "color": "#202124"}
ERR = dict(ecolor="#202124", elinewidth=0.6, capsize=1.6, capthick=0.6)
CE = {"figsize": (7.2, 2.2), "group_width": 0.88, "bar_width_scale": 0.88, "left": 0.09, "right": 0.98,
      "wspace": 0.20, "x_padding": 0.6}
tex = (ROOT / "main.tex").read_text()


def table_rows(label):
    i = tex.index(f"\\label{{{label}}}")
    end_table, nxt = tex.find("\\end{table}", i), tex.find("\\begin{tabular}", i)
    start = nxt if nxt != -1 and nxt < end_table else tex.rfind("\\begin{tabular}", 0, i)
    body = tex[start:tex.find("\\end{tabular}", start)].split("\\midrule", 1)[1]
    group = None
    for chunk in body.split("\\\\"):
        lines = [l.strip() for l in chunk.splitlines() if l.strip() and not l.strip().startswith("%")]
        for l in lines:
            if l.startswith("\\grouprow"):
                group = l
        cells = [c.strip() for c in " ".join(l for l in lines if not l.startswith(
            ("\\grouprow", "\\searchrow", "\\lightrule", "\\midrule", "\\bottomrule"))).split("&")]
        if len(cells) >= 11:
            nums = [float(re.sub(r"\\scoredelta\{[^}]*\}|\\textbf\{|\}|\$\^\\dagger\$", "", c)) for c in cells[2:11]]
            yield group, cells[1], nums


# ---------------- Figure 4: base comparison with LMLM / Co-LMLM ----------------
def method_name(cell):
    if "lmlm" in cell.lower():
        return "Co-LMLM" if "colmlm" in cell else "LMLM"
    model = "SearchLM" if "modelhighlight" in cell else "Standard"
    return model + (" (Tavily)" if "Tavily" in cell else " (BM25)")


panels = {"Wikipedia base": ("360M", []), "DCLM base": ("400M", [])}
for group, cell, nums in table_rows("tab:base-openqa-four-shot"):
    key = "Wikipedia base" if "wikipedia" in group else "DCLM base" if "over-trained" in group else None
    if key:
        panels[key][1].append((method_name(cell), nums[8], ci8(nums[:8])))
order = ["Standard (BM25)", "LMLM", "Co-LMLM", "SearchLM (BM25)", "SearchLM (Tavily)"]
fig, axes = plt.subplots(1, 2, figsize=(5.5, 1.9), sharey=True, layout="constrained")
ymax = max(v + e for _, rows in panels.values() for _, v, e in rows)
handles = {}
for ax, (title, (size, rows)) in zip(axes, panels.items()):
    rows = sorted(rows, key=lambda r: order.index(r[0]))
    w = 0.78 / len(rows)
    for i, (name, v, e) in enumerate(rows):
        fam = name.split()[0]
        x = (i - (len(rows) - 1) / 2) * w
        b = ax.bar(x, v, w * 0.88, color=FILL[fam], edgecolor=EDGE[fam], linewidth=0.6,
                   hatch="///" if "Tavily" in name else None, yerr=e, error_kw=ERR)
        ax.text(x, v + e + 0.4, f"{v:.1f}", ha="center", va="bottom", **LABEL)
        handles.setdefault(name, b)
    ax.set_title(title, pad=4)
    ax.set_xlabel("Model size", labelpad=3)
    ax.set_xticks([0], [size])
    ax.set_xlim(-0.55, 0.55)
    ax.set_ylim(0, ymax * 1.17)
    ax.grid(False, axis="x")
    ax.tick_params(axis="x", length=0)
axes[0].set_ylabel("Avg. performance (%)", labelpad=3)
fig.legend([handles[n] for n in order], order, loc="upper center", bbox_to_anchor=(0.5, 0.0), ncols=len(order),
           columnspacing=1.2, handletextpad=0.5, borderaxespad=0.2, borderpad=0.2)
fig.savefig(ROOT / "figures/base_openqa_four_shot_comparison.pdf", bbox_inches="tight", facecolor="white")
plt.close(fig)
print("fig4", {k: [(n, round(v, 1), round(e, 1)) for n, v, e in rows] for k, (_, rows) in panels.items()})

# ---------------- Figure 6 helpers ----------------
SIZES = ["400M", "1.4B", "3.3B"]
ARMS = [("baseline", "Standard"), ("search", "SearchLM")]
PANELS = [("none", "No evidence"), ("original", "Original evidence"), ("counterfactual", "Counterfactual evidence")]


def grouped(ax, values, errors, fmt, reverse=False):
    """values/errors: {arm: [per size]}; draws Standard/SearchLM pairs per size with error bars and labels."""
    n = len(ARMS)
    width = CE["group_width"] / n
    for j, (arm, name) in enumerate(ARMS):
        xs = [i + (j - (n - 1) / 2) * width for i in range(len(SIZES))]
        bw = width * CE["bar_width_scale"]
        ax.bar(xs, values[arm], bw, color=FILL[name], edgecolor=EDGE[name], linewidth=0.6, label=name,
               yerr=errors[arm], error_kw=ERR)
        for x, v, e in zip(xs, values[arm], errors[arm]):
            tip = v - e if reverse else v + e
            ax.annotate(fmt % v, (x, tip), xytext=(0, 1.5), textcoords="offset points", ha="center",
                        va="bottom", **LABEL)
    ax.set_xticks(range(len(SIZES)), SIZES)
    ax.set_xlim(-CE["x_padding"], len(SIZES) - 1 + CE["x_padding"])
    ax.tick_params(axis="both", which="both", length=0)
    ax.grid(True, axis="y")
    ax.grid(False, axis="x")


# ---------------- Figure 6 bottom: counterfactual benchmark ----------------
cf = json.loads((ROOT / "figures/src/data/counterfactual_8task.json").read_text())["rows"]
fig, axes = plt.subplots(1, 3, figsize=CE["figsize"], sharey=True, layout="none")
fig.subplots_adjust(left=CE["left"], right=CE["right"], bottom=0.24, top=0.85, wspace=CE["wspace"])
for ax, (cond, title) in zip(axes, PANELS):
    vals, errs = {}, {}
    for arm, _ in ARMS:
        rows = {r["size"]: r for r in cf if r["arm"] == arm and r["condition"] == cond}
        t = {s: list(rows[s]["tasks"].values()) for s in SIZES}
        vals[arm] = [100 * sum(x["value"] for x in t[s]) / 8 for s in SIZES]
        errs[arm] = [ci8([100 * x["value"] for x in t[s]], [x["n"] for x in t[s]]) for s in SIZES]
    grouped(ax, vals, errs, "%.1f")
    ax.set_title(title)
    ax.set_ylim(0, 75)
    ax.set_yticks(range(0, 76, 15))
    print("fig6b", cond, {a: [f"{v:.1f}+-{e:.1f}" for v, e in zip(vals[a], errs[a])] for a, _ in ARMS})
axes[0].set_ylabel("Avg. performance (%)")
h, l = axes[0].get_legend_handles_labels()
fig.legend(h, l, loc="lower center", bbox_to_anchor=(0.5, 0.035), ncols=2, columnspacing=1.8)
fig.savefig(ROOT / "figures/sft_context_probe_benchmark.pdf", bbox_inches=None, facecolor="white")
plt.close(fig)

# ---------------- Figure 6 top: training-fact margins (seen split) ----------------
pr = json.loads((ROOT / "figures/src/data/context_probe_margins_seen.json").read_text())["rows"]
get = lambda arm, cond: {r["size"]: r for r in pr if r["arm"] == arm and r["condition"] == cond}
pos = ceil(max(max(abs(r["lo"]), abs(r["hi"])) for r in pr if r["condition"] != "counterfactual") * 1.12 * 10) / 10
neg = ceil(max(max(abs(r["lo"]), abs(r["hi"])) for r in pr if r["condition"] == "counterfactual") * 1.12 * 10) / 10
fig, axes = plt.subplots(1, 3, figsize=CE["figsize"], layout="none")
fig.subplots_adjust(left=CE["left"], right=CE["right"], bottom=0.19, top=0.80, wspace=CE["wspace"])
for ax, (cond, title) in zip(axes, PANELS):
    vals, errs = {}, {}
    for arm, _ in ARMS:
        g = get(arm, cond)
        vals[arm] = [g[s]["mean"] for s in SIZES]
        errs[arm] = [[g[s]["mean"] - g[s]["lo"] for s in SIZES], [g[s]["hi"] - g[s]["mean"] for s in SIZES]]
    rev = cond == "counterfactual"
    # asymmetric bootstrap intervals: grouped() labels at the far end of the bar's interval
    n = len(ARMS); width = CE["group_width"] / n
    for j, (arm, name) in enumerate(ARMS):
        xs = [i + (j - (n - 1) / 2) * width for i in range(len(SIZES))]
        ax.bar(xs, vals[arm], width * CE["bar_width_scale"], color=FILL[name], edgecolor=EDGE[name], linewidth=0.6,
               label=name, yerr=errs[arm], error_kw=ERR)
        for k, (x, v) in enumerate(zip(xs, vals[arm])):
            tip = v - errs[arm][0][k] if rev else v + errs[arm][1][k]
            ax.annotate(f"{v:.2f}", (x, tip), xytext=(0, 1.5), textcoords="offset points", ha="center",
                        va="bottom", **LABEL)
    ax.set_xticks(range(len(SIZES)), SIZES)
    ax.set_xlim(-CE["x_padding"], len(SIZES) - 1 + CE["x_padding"])
    ax.set_ylim(0, -neg) if rev else ax.set_ylim(0, pos)
    ax.yaxis.set_major_locator(MaxNLocator(nbins=4))
    ax.tick_params(axis="both", which="both", length=0)
    ax.grid(True, axis="y")
    ax.grid(False, axis="x")
    ax.set_title(title)
    print("fig6a", cond, {a: [f"{v:.2f}" for v in vals[a]] for a, _ in ARMS})
axes[0].set_ylabel("Model preference\nfor supported answer")
fig.savefig(ROOT / "figures/sft_context_probe.pdf", bbox_inches=None, facecolor="white")
plt.close(fig)


==> figures/src/make_fig.py <==
"""Editable re-creation of figures/DataAnnot-Overview.png.

One layout spec (pixel coords on a 1540x1030 canvas) -> two outputs:
  DataAnnot-Overview.drawio  (diagrams.net; File > Export as > PDF for the paper)
  DataAnnot-Overview.pptx    (native PowerPoint shapes, one slide)
Edit the spec below and re-run:  python3 make_fig.py
Export the generated slide as a vector PDF for main.tex:
  libreoffice --headless --convert-to pdf --outdir .. DataAnnot-Overview.pptx
"""
import html
from xml.sax.saxutils import quoteattr

from pptx import Presentation
from pptx.dml.color import RGBColor
from pptx.enum.dml import MSO_LINE
from pptx.enum.shapes import MSO_CONNECTOR, MSO_SHAPE
from pptx.enum.text import MSO_ANCHOR, PP_ALIGN
from pptx.oxml.ns import qn
from pptx.util import Emu, Pt

W, H = 1540, 1030
NAVY, INK, GRAY = "#0B1F4D", "#1F2937", "#4B5563"
TEAL, BLUE, ORANGE = "#0F8C8C", "#1F6FD1", "#E3A21A"
GREEN, RED = "#1A9E4B", "#D62F2F"
DOCLINE, BAR = "#6B7280", "#B8BEC8"

S = []  # the spec: list of primitive dicts, drawn in order


def rect(x, y, w, h, fill="none", stroke="none", sw=1.5, r=8, dash=False, shape="rect", text=None, **t):
    S.append(dict(k=shape, x=x, y=y, w=w, h=h, fill=fill, stroke=stroke, sw=sw, r=r, dash=dash, text=text, t=t))


def text(x, y, w, h, runs, size=16, color=INK, bold=False, align="center", valign="middle"):
    if isinstance(runs, str):
        runs = [(runs, {})]
    S.append(dict(k="text", x=x, y=y, w=w, h=h, runs=runs, size=size, color=color, bold=bold, align=align, valign=valign))


def line(pts, color=NAVY, sw=2, dash=False, arrow=True):
    S.append(dict(k="line", pts=pts, color=color, sw=sw, dash=dash, arrow=arrow))


def arrow(x1, x2, y, **kw):
    line([(x1, y), (x2, y)], **kw)


def doc(x, y, w, h, bars=None, fill="#FFFFFF"):
    """Document icon: white page with horizontal text bars. bars = [(colour, width-fraction), ...]."""
    rect(x, y, w, h, fill=fill, stroke=DOCLINE, sw=1.5, r=4)
    bars = bars or [(BAR, f) for f in (0.7, 0.55, 0.7, 0.6, 0.7, 0.45)]
    n = len(bars)
    bh = max(3, round(h * 0.045))
    top, bot = y + h * 0.17, y + h * 0.83
    for i, (c, f) in enumerate(bars):
        by = top + (bot - top) * (i / max(1, n - 1)) - bh / 2
        rect(x + w * 0.15, by, (w * 0.7) * f / 0.7, bh, fill=c, r=1)


AF = [("A", {"italic": True}), ("ϕ", {"italic": True, "sub": True})]  # A_phi

# ---------------------------------------------------------------- title
# Keep the figure title consistent with \\method in ../../macros.tex.
text(0, 8, W, 50, "Search-Native Pretraining: Data Annotation", size=40, color=NAVY, bold=True)


def panel(y, h, letter, title):
    rect(22, y, 1492, h, fill="#F8FAFC", stroke="#D5DCE6", sw=1.5, r=10)
    rect(35, y + 8, 52, 44, fill=NAVY, r=4, text=letter, size=26, color="#FFFFFF", bold=True)
    text(108, y + 8, 900, 44, title, size=32, color=NAVY, bold=True, align="left")


def card(x, y, w, h, fill, stroke, title, ty=None, size=22, align="center", tx=None):
    rect(x, y, w, h, fill=fill, stroke=stroke, sw=1.5, r=8)
    if title:
        text(tx if tx is not None else x, ty if ty is not None else y + 8, w - ((tx - x) if tx else 0), 30,
             title, size=size, color=INK if align == "left" else NAVY, bold=True, align=align)


# ---------------------------------------------------------------- A
panel(88, 260, "A", "Build the annotator")
Y, HH = 153, 152
card(36, Y, 262, HH, "#F1F3F6", "#D9DEE5", "Seed documents")
for dx in (88, 146, 198):
    doc(dx, 201, 52, 70, bars=[(BAR, f) for f in (0.7, 0.7, 0.55, 0.7, 0.5)])
text(36, 276, 262, 26, "~10k documents", size=17, color=GRAY)
arrow(300, 338, 225)

card(344, Y, 357, HH, "#EAF4FD", "#C7DDF2", "Teacher annotations")
doc(368, 203, 78, 84, bars=[(BAR, .55), (BAR, .7), ("#4A9BE8", .7), (BAR, .6), (ORANGE, .35)])
text(470, 205, 225, 50, [("Select locations: full document", {}), ("\n", {}), ("Write queries: prefix only", {})],
     size=16, color=INK, align="left")
arrow(703, 735, 225)

card(738, Y, 368, HH, "#E9F6F3", "#C4E5DD", "Retrieve + assemble traces")
doc(768, 205, 62, 72)
rect(856, 222, 28, 28, fill="none", stroke=NAVY, sw=3, shape="ellipse")  # magnifier lens
line([(881, 247), (890, 256)], sw=3.5, arrow=False)                      # magnifier handle
arrow(905, 938, 240, color=BLUE)
line([(962, 200), (954, 204), (954, 236), (946, 241), (954, 246), (954, 280), (962, 285)], sw=2, arrow=False)
for ty in (198, 248):
    rect(970, ty, 102, 44, fill="#FFFFFF", stroke=DOCLINE, sw=1.5, r=4)
    rect(982, ty + 10, 56, 4, fill="#4A9BE8", r=1)
    rect(982, ty + 20, 76, 4, fill=BAR, r=1)
    rect(982, ty + 30, 46, 4, fill=ORANGE, r=1)
arrow(1108, 1140, 225)

card(1142, Y, 358, HH, "#FDF6E3", "#F0D58C", None)
text(1142, 161, 358, 34, [("Fine-tune annotator ", {})] + AF, size=24, color=NAVY, bold=True)
doc(1172, 207, 74, 80)
text(1280, 213, 215, 54, [("Document + query loss;", {}), ("\n", {}), ("response masked", {})],
     size=17, color=INK, align="left")

# ---------------------------------------------------------------- B
panel(373, 342, "B", "Annotate the corpus at scale")
# shared annotator link A -> B
line([(1335, 305), (1335, 331), (750, 331)], color=TEAL, sw=2, dash=True, arrow=False)
text(520, 318, 220, 30, [("Shared annotator ", {})] + AF, size=19, color=TEAL, bold=True)
# Route below the panel heading so the exported connectors do not cross it.
line([(713, 347), (713, 425), (455, 425), (455, 432)], color=TEAL, sw=2, dash=True)
line([(713, 425), (620, 425), (620, 432)], color=TEAL, sw=2, dash=True)

Y, HH = 437, 246


def step(x, w, n, title, sub, fill, stroke, badge):
    rect(x, Y, w, HH, fill=fill, stroke=stroke, sw=1.5, r=8)
    rect(x + 14, Y + 9, 36, 36, fill=badge, shape="ellipse", text=str(n), size=20, color="#FFFFFF", bold=True)
    text(x + 56, Y + 9, w - 66, 36, title, size=24, color=NAVY, bold=True, align="left")
    text(x + 6, Y + 44, w - 12, 26, sub, size=16, color=INK)


rect(36, Y, 208, HH, fill="#F1F3F6", stroke="#D9DEE5", sw=1.5, r=8)
text(46, Y + 14, 190, 32, "Ordinary web text", size=22, color="#374151", bold=True)
for off in (24, 12, 0):
    doc(72 + off, 503 + off, 114, 112, bars=[(BAR, f) for f in (0.75, 0.75, 0.6, 0.75, 0.5)])
arrow(246, 278, 568)

step(282, 212, 1, "Detect", "Causal tool-token scores", "#E8F6F2", "#BFE3D8", TEAL)
doc(324, 516, 126, 124, bars=[(BAR, .55), (BAR, .7), (ORANGE, .2), (BAR, .5), (ORANGE, .18), (BAR, .55)])
line([(420, 595), (420, 572)], color="#C46A00", sw=2.5)
line([(358, 625), (358, 604)], color="#C46A00", sw=2.5)
text(282, 648, 212, 28, "One forward pass", size=17, color=INK)
arrow(496, 512, 572)

step(515, 210, 2, "Query", "Generate from prefix", "#EAF4FD", "#C7DDF2", BLUE)
doc(527, 525, 72, 98, bars=[(BAR, .6), ("#9CC8F2", .7), ("#4A9BE8", .7), (BAR, .55), (BAR, .45)])
arrow(601, 615, 579, color=BLUE, sw=1.5)
rect(619, 558, 95, 44, fill="#FFFFFF", stroke=BLUE, sw=2, r=12, text="··· ━━ ?", size=19, color=BLUE, bold=True)
arrow(727, 742, 572)

step(745, 235, 3, "Retrieve", "BM25 · local web index", "#E9F6F3", "#C4E5DD", TEAL)
rect(765, 538, 76, 104, fill="#9CA3AF", stroke="#4B5563", sw=1.5, shape="cylinder")
line([(875, 540), (862, 540), (862, 640), (875, 640)], sw=1.5, arrow=False)
for ry in (517, 570, 620):
    arrow(862, 883, ry + 21, sw=1.5)
    rect(885, ry, 78, 42, fill="#FFFFFF", stroke=DOCLINE, sw=1.5, r=4)
    rect(895, ry + 9, 50, 4, fill="#4A9BE8", r=1)
    rect(895, ry + 19, 58, 4, fill=BAR, r=1)
    rect(895, ry + 29, 40, 4, fill=ORANGE, r=1)
arrow(982, 997, 572)

step(1000, 227, 4, "Compress", "Select relevant spans", "#EAF4FD", "#C7DDF2", BLUE)
doc(1055, 526, 122, 126, bars=[(BAR, .6), (BAR, .7), (ORANGE, .7), (ORANGE, .55), (BAR, .7), (ORANGE, .6), (BAR, .5)])
arrow(1229, 1244, 572)

step(1247, 253, 5, "Filter", "Continuation overlap", "#EAF4FD", "#C7DDF2", BLUE)
doc(1265, 517, 72, 94, bars=[("#9CC8F2", .6), (BAR, .7), (ORANGE, .7), (ORANGE, .6), (BAR, .5)])
arrow(1348, 1382, 553, color=GREEN, sw=2.5)
rect(1392, 533, 40, 40, fill=GREEN, shape="ellipse", text="✓", size=22, color="#FFFFFF", bold=True)
text(1438, 538, 60, 30, "Accept", size=18, color=GREEN, bold=True, align="left")
line([(1347, 582), (1356, 636), (1381, 636)], color="#9CA3AF", sw=1.5, dash=True)
doc(1387, 613, 44, 54)
rect(1444, 623, 30, 30, fill=RED, shape="ellipse", text="✕", size=16, color="#FFFFFF", bold=True)
text(1430, 655, 60, 22, "Reject", size=15, color=RED, align="center")

# ---------------------------------------------------------------- C
panel(740, 260, "C", "Assemble augmented documents")
BY, BH = 823, 55
segs = [(140, 337, "Document prefix", "#E8EAEE", "#8A93A3", NAVY),
        (477, 236, "Search query", "#CFE6FB", "#4A90D9", "#0B3A7A"),
        (713, 314, "Retrieved response", "#FDE9B8", ORANGE, "#8A4B00"),
        (1027, 368, "Original continuation", "#E8EAEE", "#8A93A3", NAVY)]
for x, w, label, f, s, c in segs:
    rect(x, BY, w, BH, fill=f, stroke=s, sw=1.5, r=2, text=label, size=22, color=c, bold=True)

text(690, 767, 290, 28, "Accepted insertions", size=18, color=INK)
line([(653, 816), (653, 804), (1021, 804), (1021, 816)], color=GRAY, sw=1.5, arrow=False)


def under(x1, x2, color):
    line([(x1, 886), (x1, 902), (x2, 902), (x2, 886)], color=color, sw=2, arrow=False)


under(142, 704, BLUE)
under(715, 1026, "#C46A00")
under(1040, 1395, BLUE)
text(300, 908, 300, 34, "Prediction loss", size=23, color=BLUE, bold=True)
text(720, 908, 300, 34, "Loss masked", size=23, color="#C46A00", bold=True)
text(22, 958, 1492, 30, "Original document text is preserved; retrieved evidence conditions the continuation.",
     size=18, color=GRAY)


# ================================================================ draw.io writer
def runs_html(runs):
    out = []
    for s, f in runs:
        if s == "\n":
            out.append("<br>")
            continue
        h = html.escape(s)
        if f.get("italic"):
            h = f"<i>{h}</i>"
        if f.get("sub"):
            h = f"<sub>{h}</sub>"
        out.append(h)
    return "".join(out)


def write_drawio(path):
    cells, n = [], 2

    def cell(value, style, geo, edge=False):
        nonlocal n
        n += 1
        kind = 'edge="1"' if edge else 'vertex="1"'
        cells.append(f'<mxCell id="c{n}" value={quoteattr(value)} style={quoteattr(style)} {kind} parent="1">{geo}</mxCell>')

    def font(size, color, bold, align="center", valign="middle"):
        return (f"html=1;whiteSpace=wrap;fontFamily=Helvetica;fontSize={size};fontColor={color};"
                f"fontStyle={1 if bold else 0};align={align};verticalAlign={valign};")

    for p in S:
        if p["k"] == "line":
            pts = p["pts"]
            st = (f"html=1;rounded=0;strokeColor={p['color']};strokeWidth={p['sw']};"
                  f"endArrow={'block;endFill=1;endSize=6' if p['arrow'] else 'none'};startArrow=none;"
                  + ("dashed=1;dashPattern=6 4;" if p["dash"] else ""))
            way = "".join(f'<mxPoint x="{x}" y="{y}"/>' for x, y in pts[1:-1])
            geo = (f'<mxGeometry relative="1" as="geometry"><mxPoint x="{pts[0][0]}" y="{pts[0][1]}" as="sourcePoint"/>'
                   f'<mxPoint x="{pts[-1][0]}" y="{pts[-1][1]}" as="targetPoint"/>'
                   + (f'<Array as="points">{way}</Array>' if way else "") + "</mxGeometry>")
            cell("", st, geo, edge=True)
            continue
        geo = f'<mxGeometry x="{p["x"]}" y="{p["y"]}" width="{p["w"]}" height="{p["h"]}" as="geometry"/>'
        if p["k"] == "text":
            st = "text;strokeColor=none;fillColor=none;spacing=0;" + font(p["size"], p["color"], p["bold"], p["align"], p["valign"])
            cell(runs_html(p["runs"]), st, geo)
            continue
        base = {"rect": f"rounded=1;absoluteArcSize=1;arcSize={2 * p['r']};",
                "ellipse": "ellipse;",
                "cylinder": "shape=cylinder3;boundedLbl=1;backgroundOutline=1;size=14;"}[p["k"]]
        st = (base + f"fillColor={p['fill']};strokeColor={p['stroke']};strokeWidth={p['sw']};"
              + ("dashed=1;" if p["dash"] else ""))
        t = p["t"]
        st += font(t.get("size", 16), t.get("color", INK), t.get("bold", False)) if p["text"] else "html=1;"
        cell(html.escape(p["text"]) if p["text"] else "", st, geo)

    xml = (f'<mxfile host="app.diagrams.net"><diagram name="DataAnnot-Overview" id="d1">'
           f'<mxGraphModel dx="{W}" dy="{H}" grid="0" gridSize="10" guides="1" page="1" pageWidth="{W}" pageHeight="{H}" '
           f'background="#FFFFFF" math="0" shadow="0"><root><mxCell id="0"/><mxCell id="1" parent="0"/>'
           + "".join(cells) + "</root></mxGraphModel></diagram></mxfile>")
    open(path, "w").write(xml)


# ================================================================ pptx writer
PX = 9525  # EMU per pixel at 96 dpi


def rgb(h):
    return RGBColor.from_string(h.lstrip("#"))


def write_pptx(path):
    prs = Presentation()
    prs.slide_width, prs.slide_height = Emu(W * PX), Emu(H * PX)
    sl = prs.slides.add_slide(prs.slide_layouts[6])
    E = lambda v: Emu(int(round(v * PX)))

    def style_line(ln_obj, color, sw, dash):
        ln_obj.color.rgb = rgb(color)
        ln_obj.width = Pt(sw * 0.75)
        if dash:
            ln_obj.dash_style = MSO_LINE.DASH

    def fill_runs(tf, runs, size, color, bold, align, valign):
        tf.word_wrap = True
        tf.margin_left = tf.margin_right = tf.margin_top = tf.margin_bottom = 0
        tf.vertical_anchor = {"middle": MSO_ANCHOR.MIDDLE, "top": MSO_ANCHOR.TOP}[valign]
        para = tf.paragraphs[0]
        for s, f in runs:
            if s == "\n":
                para.alignment = {"center": PP_ALIGN.CENTER, "left": PP_ALIGN.LEFT}[align]
                para = tf.add_paragraph()
                continue
            r = para.add_run()
            r.text = s
            r.font.size, r.font.name = Pt(size * 0.75), "Arial"
            r.font.bold, r.font.italic = bold, bool(f.get("italic"))
            r.font.color.rgb = rgb(color)
            if f.get("sub"):
                r.font._element.set("baseline", "-25000")
        para.alignment = {"center": PP_ALIGN.CENTER, "left": PP_ALIGN.LEFT}[align]

    for p in S:
        if p["k"] == "line":
            pts = p["pts"]
            if len(pts) == 2:
                (x1, y1), (x2, y2) = pts
                shp = sl.shapes.add_connector(MSO_CONNECTOR.STRAIGHT, E(x1), E(y1), E(x2), E(y2))
            else:
                fb = sl.shapes.build_freeform(E(pts[0][0]), E(pts[0][1]), scale=1.0)
                fb.add_line_segments([(E(x), E(y)) for x, y in pts[1:]], close=False)
                shp = fb.convert_to_shape()
                shp.fill.background()
            style_line(shp.line, p["color"], p["sw"], p["dash"])
            shp.shadow.inherit = False
            if p["arrow"]:
                ln = shp.line._get_or_add_ln()
                te = ln.makeelement(qn("a:tailEnd"), {"type": "triangle", "w": "med", "len": "med"})
                ln.append(te)
            continue
        x, y, w, h = E(p["x"]), E(p["y"]), E(p["w"]), E(p["h"])
        if p["k"] == "text":
            tb = sl.shapes.add_textbox(x, y, w, h)
            fill_runs(tb.text_frame, p["runs"], p["size"], p["color"], p["bold"], p["align"], p["valign"])
            continue
        kind = {"rect": MSO_SHAPE.ROUNDED_RECTANGLE, "ellipse": MSO_SHAPE.OVAL, "cylinder": MSO_SHAPE.CAN}[p["k"]]
        shp = sl.shapes.add_shape(kind, x, y, w, h)
        shp.shadow.inherit = False
        if p["k"] == "rect":
            shp.adjustments[0] = min(0.5, p["r"] / max(1, min(p["w"], p["h"])))
        if p["fill"] == "none":
            shp.fill.background()
        else:
            shp.fill.solid()
            shp.fill.fore_color.rgb = rgb(p["fill"])
        if p["stroke"] == "none":
            shp.line.fill.background()
        else:
            style_line(shp.line, p["stroke"], p["sw"], p["dash"])
        if p["text"]:
            t = p["t"]
            fill_runs(shp.text_frame, [(p["text"], {})], t.get("size", 16), t.get("color", INK),
                      t.get("bold", False), "center", "middle")
    # LibreOffice otherwise applies the template's shadow through effectRef,
    # even when the shape has an empty effect list.
    for shp in sl.shapes:
        for effect in shp._element.xpath(".//a:effectRef"):
            effect.set("idx", "0")
    prs.save(path)


if __name__ == "__main__":
    write_drawio("DataAnnot-Overview.drawio")
    write_pptx("DataAnnot-Overview.pptx")
    print(f"{len(S)} primitives -> DataAnnot-Overview.drawio, DataAnnot-Overview.pptx")


==> figures/src/qa_base_sft.py <==
"""Results figure fig:qa-base-sft: 8-task QA average, Standard vs SearchLM, base | after Search SFT | after normal SFT
(general instruction tuning, Dolci mixture; values from figures/src/data/sft_qa_normal_8task.json, added 2026-11-13).

Values are read from the appendix tables tab:base-openqa-four-shot and tab:sft-qa in main.tex, so the figure
and the tables cannot drift apart. Each reported Avg. is checked against the mean of its eight task scores.
Re-run after editing either table:  python3 figures/src/qa_base_sft.py  (writes figures/qa_base_sft.pdf)
Palette as in macros.tex / searchlm-figure-lab: Standard #D1D5DA fill with #5F6368 edge, SearchLM #1A73E8.
"""
import re
import sys
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(Path(__file__).resolve().parent))
from ci import ci8  # noqa: E402
BLUE, PALE, GRAY, INK, GRID = "#1A73E8", "#D1D5DA", "#5F6368", "#202124", "#E5E7EB"



def table_block(tex, label):
    """Tabular body of the table carrying `label`, whether the label sits before or after the tabular."""
    i = tex.index(f"\\label{{{label}}}")
    end_table = tex.find("\\end{table}", i)
    nxt = tex.find("\\begin{tabular}", i)
    start = nxt if nxt != -1 and nxt < end_table else tex.rfind("\\begin{tabular}", 0, i)
    return tex[start:tex.find("\\end{tabular}", start)]

def read_table(tex, label):
    """Return {(corpus, scale): {"std": avg, "ours": avg}} for the Standard and SearchLM rows of a table."""
    body = table_block(tex, label).split("\\midrule", 1)[1]
    out, corpus, scale = {}, None, None
    for chunk in body.split("\\\\"):
        cells = []
        for line in chunk.splitlines():
            line = line.strip()
            if line.startswith("\\grouprow"):
                # The over-trained 400M group (Co-LMLM comparison) is not part of the scaling ladder.
                corpus = None if ("over-trained" in line or "standard SFT" in line) else "Wikipedia" if "\\wikipedia" in line else "DCLM-Edu"
            elif line and not line.startswith(("\\searchrow", "\\lightrule", "\\midrule", "\\bottomrule", "%")):
                cells.append(line)
        cells = [c.strip() for c in " ".join(cells).split("&")]
        if corpus is None or len(cells) < 11 or not ("baselinehighlight" in cells[1] or "modelhighlight" in cells[1]):
            continue
        scale = cells[0] or scale
        nums = [float(re.sub(r"\\ci\{[^}]*\}|\\scoredelta\{[^}]*\}|\\textbf\{|\}|\$\^\\dagger\$", "", c)) for c in cells[2:11]]
        tasks, avg = nums[:8], nums[8]
        assert abs(sum(tasks) / 8 - avg) <= 0.1, (label, scale, cells[1], sum(tasks) / 8, avg)
        key = "ours" if "modelhighlight" in cells[1] else "std"
        if key == "ours" and "(BM25)" in cells[1]:
            continue  # Wikipedia base also reports SearchLM with BM25; the figure uses the Tavily row
        out.setdefault((corpus, scale), {})[key] = avg
        out[(corpus, scale)][key + "_ci"] = ci8(tasks)
    return out




def read_normal_sft():
    """Normal (general instruction-tuning, Dolci mixture) SFT: per-task judged values from
    figures/src/data/sft_qa_normal_8task.json (same source as Figure 1b)."""
    import json
    rows = json.loads((ROOT / "figures/src/data/sft_qa_normal_8task.json").read_text())["rows"]
    out = {}
    for r in rows:
        t = list(r["tasks"].values()); v = [100 * x["value"] for x in t]
        key = "ours" if r["arm"] == "search" else "std"
        out.setdefault(("DCLM-Edu", r["size"]), {})[key] = sum(v) / 8
        out[("DCLM-Edu", r["size"])][key + "_ci"] = ci8(v, [x["n"] for x in t])
    return {g: out[g] for g in (("DCLM-Edu", "400M"), ("DCLM-Edu", "1.4B"), ("DCLM-Edu", "3.3B"))}


tex = (ROOT / "main.tex").read_text()
panels = [("Base models (4-shot, answer contained)", read_table(tex, "tab:base-openqa-four-shot")),
          ("After Search SFT (0-shot, LLM-judged)", read_table(tex, "tab:sft-qa")),
          ("After standard SFT (0-shot, LLM-judged)", read_normal_sft())]
assert list(panels[0][1]) == list(panels[1][1]) and len(panels[0][1]) == 4, list(panels[0][1])

plt.rcParams.update({"font.family": "sans-serif", "font.size": 8, "pdf.fonttype": 42,
                     "axes.edgecolor": GRAY, "axes.labelcolor": INK, "xtick.color": INK, "ytick.color": GRAY})
fig, axes = plt.subplots(1, 3, figsize=(8.0, 1.7), sharey=True, gridspec_kw={"width_ratios": [4, 4, 3.7]})
w, gap = 0.36, 0.03
for ax, (title, rows) in zip(axes, panels):
    groups = list(rows)
    for j, (key, label, color, edge) in enumerate([("std", "Standard (FLOP-matched)", PALE, GRAY),
                                                   ("ours", "SearchLM", BLUE, BLUE)]):
        vals = [rows[g][key] for g in groups]
        xs = [i + (j - 0.5) * (w + gap) for i in range(len(vals))]
        errs = [rows[g][key + "_ci"] for g in groups]
        ax.bar(xs, vals, w, color=color, edgecolor=edge, linewidth=0.5, label=label, zorder=2,
               yerr=errs, error_kw=dict(ecolor=INK, elinewidth=0.6, capsize=1.6, capthick=0.6))
        for x, v, e in zip(xs, vals, errs):
            ax.text(x, v + e + 0.6, f"{v:.1f}", ha="center", va="bottom", fontsize=6.5, color=INK)
    ax.set_title(title, fontsize=8, color=INK, loc="left")
    ax.set_xticks(range(len(groups)))
    ax.set_xticklabels([f"{c}\n{s}" for c, s in groups], fontsize=7.5)
    ax.set_ylim(0, 45)
    ax.yaxis.grid(True, color=GRID, lw=0.6, zorder=0)
    for s in ["top", "right", "left"]:
        ax.spines[s].set_visible(False)
    ax.spines["bottom"].set_linewidth(0.6)
    ax.tick_params(axis="y", length=0, labelsize=7.5)
    ax.tick_params(axis="x", length=0, pad=3)
axes[0].set_ylabel("Avg. accuracy (%)", fontsize=7.5)
axes[0].legend(frameon=False, loc="upper left", fontsize=7, handlelength=1.0, handleheight=1.0)
fig.tight_layout(pad=0.3, w_pad=1.2)
fig.savefig(ROOT / "figures" / "qa_base_sft.pdf")
for title, rows in panels:
    print(title, {f"{c} {s}": (v["std"], v["ours"]) for (c, s), v in rows.items()})


==> figures/src/table_ci.py <==
"""Add 95% CIs as small gray subscripts (\\ci{...}, macros.tex) to the result tables in main.tex. Idempotent.

Per-task accuracy cells: 95% Wilson score interval (half-width). Averages over tasks: the same closed form for an unweighted
mean (figures/src/ci.py; equals a stratified item bootstrap). Retrieval-source tables (cells are 8-task averages): per-task
values from Je's results CSVs, checked to reproduce the printed cell. Context-probe margins: percentile bootstrap over the
1,000 held-out facts. Inputs that are not in the paper come from figures/src/data/table_ci_inputs.json (sources inside).
Run: python3 figures/src/table_ci.py   (edits main.tex in place; cells that already carry \\ci are left alone)
"""
import json
import math
import re
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(Path(__file__).resolve().parent))
from ci import N8, ci8  # noqa: E402

DATA = json.loads((ROOT / "figures/src/data/table_ci_inputs.json").read_text())
TEX = ROOT / "main.tex"
tex = TEX.read_text()
NUM = re.compile(r"(\$-\$|-)?(\d+\.\d+|\d+)")


def binom(p_pct, n, z=1.96):
    """Half-width of the 95% Wilson score interval (well-behaved near 0% and 100%, e.g. 0/121 on Bamboogle)."""
    p = p_pct / 100
    half = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / (1 + z * z / n)
    return 100 * half


def tab_span(label):
    """(start, end) of the tabular body for the table carrying `label` (label before or after the tabular)."""
    i = tex.index(f"\\label{{{label}}}")
    end_float = min(x for x in (tex.find("\\end{table}", i), tex.find("\\end{subfigure}", i)) if x != -1)
    nxt = tex.find("\\begin{tabular", i)
    start = nxt if nxt != -1 and nxt < end_float else tex.rfind("\\begin{tabular", 0, i)
    return start, tex.find("\\end{tabular", start)


def rows_of(body):
    """Split a tabular body after its first \\midrule into row chunks (keeping separators)."""
    head, rest = body.split("\\midrule", 1)
    return head + "\\midrule", rest.split("\\\\")


def cell_value(cell):
    m = NUM.search(re.sub(r"\\scoredelta\{[^}]*\}", "", cell))
    if not m:
        return None
    v = float(m.group(2))
    return -v if m.group(1) else v


def annotate_row(chunk, cis, fmt="%.1f", first=2):
    """Insert \\ci{...} after the value of each data cell (cells from index `first`); cis aligned with those cells."""
    if "\\ci{" in chunk:
        return chunk
    parts = chunk.split("&")
    if len(parts) <= first:
        return chunk
    data = parts[first:]
    assert len(data) == len(cis), (len(data), len(cis), chunk[:120])
    out = []
    for cell, c in zip(data, cis):
        if c is None or cell_value(cell) is None:
            out.append(cell)
            continue
        tag = "\\ci{" + fmt % c + "}"
        if "\\scoredelta" in cell:
            k = cell.index("\\scoredelta")
            cell = cell[:k] + tag + cell[k:]
        else:
            stripped = cell.rstrip()
            cell = stripped + tag + cell[len(stripped):]
        out.append(cell)
    return "&".join(parts[:first] + out)


def edit_table(label, row_fn, first=2):
    global tex
    s, e = tab_span(label)
    head, chunks = rows_of(tex[s:e])
    new = []
    for ch in chunks:
        parts = ch.split("&")
        if len(parts) <= first or all(cell_value(p) is None for p in parts[first:]):
            new.append(ch)
            continue
        vals = [cell_value(p) for p in parts[first:]]
        cis = row_fn(ch, vals)
        new.append(annotate_row(ch, cis, *(("%.2f",) if label == "tab:context-probe" else ()), first=first) if cis else ch)
    tex = tex[:s] + head + "\\\\".join(new) + tex[e:]
    print("annotated", label)


# 1-2. QA tables: 8 task cells + average
def qa_row(ch, vals):
    t = vals[:8]
    return [binom(v, n) for v, n in zip(t, N8)] + [ci8(t)]


edit_table("tab:base-openqa-four-shot", qa_row)
edit_table("tab:sft-qa", qa_row)

# 3. General capabilities (lm-eval test-set sizes)
NG = [2376, 1172, 10042, 1838, 1267, 500, 1221, 5153]
edit_table("tab:general", lambda ch, v: [binom(x, n) for x, n in zip(v[:8], NG)] + [ci8(v[:8], NG)])

# 4. FreshQA: No search (500) | never | slow | fast | false | valid | All (500)
F = DATA["freshqa_n"]
NF = [F["all"], F["never-changing"], F["slow-changing"], F["fast-changing"], F["false-premise"], F["valid-premise"], F["all"]]
edit_table("tab:freshqa", lambda ch, v: [binom(x, n) for x, n in zip(v, NF)])

# 5. Groundedness: HaluEval QA (10,000 items) x3 | RAGTruth (593) x3
edit_table("tab:groundedness-sft", lambda ch, v: [binom(x, 10000) for x in v[:3]] + [binom(x, 593) for x in v[3:6]])

# 6-7. Retrieval-source tables: cells are 8-task averages; per-task values from Je's CSVs
COLS = ["TriviaQA", "NQ", "PopQA", "WebQs", "HotpotQA", "2Wiki", "MuSiQue", "Bamboogle"]
SIZE_COLS = [("wiki", "360m"), ("dclm", "400m"), ("dclm", "1.4b"), ("dclm", "3.3b")]


def find_avg(rows, avg):
    for r in rows:
        try:
            t = [100 * float(r[c]) for c in COLS]
        except ValueError:
            continue
        if abs(sum(t) / 8 - avg) <= 0.051:
            return ci8(t)
    return None


def base_ctx(ch, vals):
    name = ch.strip().split("\n")[0].strip()
    ctx = {"Closed book": None, "BM25 Wiki": "bm25 wiki", "BM25 Sphere": "bm25 sphere", "Tavily": "tavily"}
    key = next((k for k in ctx if name.startswith(k) or k in ch.split("&")[0]), None)
    out = []
    for i, v in enumerate(vals):
        data, size = SIZE_COLS[i // 2]
        arm = "baseline" if i % 2 == 0 else "search"
        rows = [r for r in DATA["base_csv"] if r["data"] == data and r["model_size"] == size and r["label"] == arm]
        if key == "Closed book":
            rows = [r for r in rows if r["condition"] == "closed"]
        else:
            c = ctx[key] + (" wiki" if ctx[key] == "tavily" and data == "wiki" else "")
            rows = [r for r in rows if r["context"] == c]
        out.append(find_avg(rows, v))
    return out


def sft_ctx(ch, vals):
    first = ch.split("&")[0]
    ctx = {"Closed book": "closed book", "BM25 Wiki": "bm25 wiki", "BM25 Sphere": "bm25 sphere", "Tavily": "tavily"}
    key = next(k for k in ctx if k in first)
    out = []
    for i, v in enumerate(vals):
        data, size = SIZE_COLS[i // 2]
        arm = "baseline" if i % 2 == 0 else "search pretrained"
        c = ctx[key] + (" wiki" if key == "Tavily" and data == "wiki" else "")
        rows = [r for r in DATA["sft_csv"] if r["data"] == data and r["model_size"] == size and r["label"] == arm
                and r["context"] == c]
        out.append(find_avg(rows, v))
    return out


edit_table("tab:base-context-effect", base_ctx, first=1)
edit_table("tab:sft-context-effect", sft_ctx, first=1)

# 8. Context probe (held-out margins; bootstrap over 1,000 facts)
P = {(p["size"], p["row"], p["cond"]): p for p in DATA["probe_unseen"]}
ORDER = [("base_std", "\\baselinehighlight &"), ("base_std_first", "(context first)"), ("base_ours", "\\modelhighlight"),
         ("sft_std", "\\baselinehighlight &"), ("sft_ours", "\\modelhighlight")]
_seen = {"base": 0}


def probe_row(ch, vals):
    stage = "sft" if _seen["base"] >= 3 else "base"
    first = ch.split("&")[0]
    if "context first" in first:
        row = "base_std_first"
    elif "modelhighlight" in first:
        row = f"{stage}_ours"
    else:
        row = f"{stage}_std"
    _seen["base"] += 1
    out = []
    for cond in ("none", "original", "counterfactual"):
        for size in ("400M", "1.4B", "3.3B"):
            p = P[(size, row, cond)]
            out.append(p["half"])
    for v, (cond, size), c in zip(vals, [(c, s) for c in ("none", "original", "counterfactual") for s in ("400M", "1.4B", "3.3B")], out):
        ref = P[(size, row, cond)]["mean"]
        assert abs(v - ref) < 0.0051, (row, cond, size, v, ref)
    return out


edit_table("tab:context-probe", probe_row, first=1)
TEX.write_text(tex)


==> figures/src/teaser_scaling.py <==
"""Page-1 figure fig:teaser-scaling: DCLM-Edu models, Standard vs IQLM, 400M-3.3B; one row of 3 panels.

(a) Base models by size: IQLM with its own search vs Standard without search (8-task QA), plus only the largest
    open base models (SmolLM3-3B, Qwen2.5-3B; no search) as markers at 3B and the compute ratio IQLM-400M vs
    SmolLM3-3B (figures/src/data/knowledge_vs_compute_2026-11-09.json).
(b) QA after standard SFT (Dolci mixture): figures/src/data/sft_qa_normal_8task.json.
(c) Counterfactual evidence after Search SFT, 8-task LLM-judged agreement with the rewritten answer, Je's bootstrap
    CIs (figures/src/data/counterfactual_judged_8task.json; = right panel of Fig. 6b).
Style follows the DCLM scaling plots (notebooks/0_final_figures.ipynb).
The paper includes the VARIANT=const output:  VARIANT=const python3 figures/src/teaser_scaling.py
"""
import json
import re
import sys
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib as mpl
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(Path(__file__).resolve().parent))
from ci import ci8  # noqa: E402
mpl.rcParams.update({
    "pdf.fonttype": 42, "font.family": "DejaVu Sans", "font.size": 6.5,
    "text.color": "#202124", "axes.labelcolor": "#202124",
    "axes.titlesize": 8, "axes.titlelocation": "center", "axes.titlepad": 4,
    "axes.labelsize": 6.5, "axes.labelpad": 2,
    "xtick.labelsize": 6.5, "ytick.labelsize": 6.2, "xtick.color": "#202124", "ytick.color": "#5f6368",
    "xtick.major.size": 0, "ytick.major.size": 1.8, "ytick.major.width": 0.5, "xtick.major.pad": 2, "ytick.major.pad": 1.5,
    "axes.spines.left": True, "axes.spines.top": False, "axes.spines.right": False,
    "axes.edgecolor": "#5f6368", "axes.linewidth": 0.6,
    "axes.grid": True, "axes.grid.axis": "y", "axes.axisbelow": True,
    "grid.color": "#e5e7eb", "grid.linewidth": 0.6,
    "legend.fontsize": 7, "legend.frameon": False, "legend.handlelength": 1.4,
})
STD, OURS = "#5f6368", "#1a73e8"
SIZES = ["400M", "1.4B", "3.3B"]
X = [0, 1, 2]  # evenly spaced model sizes
tex = (ROOT / "main.tex").read_text()



def table_block(tex, label):
    """Tabular body of the table carrying `label`, whether the label sits before or after the tabular."""
    i = tex.index(f"\\label{{{label}}}")
    end_table = tex.find("\\end{table}", i)
    nxt = tex.find("\\begin{tabular}", i)
    start = nxt if nxt != -1 and nxt < end_table else tex.rfind("\\begin{tabular}", 0, i)
    return tex[start:tex.find("\\end{tabular}", start)]

def table_body(label):
    return table_block(tex, label)


def sft_qa():
    """DCLM-Edu Standard/SearchLM averages from tab:sft-qa (last cell of each row)."""
    out, scale, dclm = {}, None, False
    for chunk in table_body("tab:sft-qa").split("\\\\"):
        if "\\grouprow" in chunk:
            dclm = ("dclmedu" in chunk.split("\\grouprow", 1)[1].split("}", 1)[0] or "\\dclmedu" in chunk) and "standard SFT" not in chunk
        cells = [c.strip() for c in " ".join(l.strip() for l in chunk.splitlines()
                 if l.strip() and not l.strip().startswith(("\\grouprow", "\\searchrow", "\\lightrule", "\\midrule", "%"))).split("&")]
        if not dclm or len(cells) < 11 or not ("baselinehighlight" in cells[1] or "modelhighlight" in cells[1]):
            continue
        scale = cells[0] or scale
        nums = [float(re.sub(r"\\ci\{[^}]*\}|\\scoredelta\{[^}]*\}|\\textbf\{|\}", "", c)) for c in cells[2:11]]
        out[(scale, "ours" if "modelhighlight" in cells[1] else "std")] = (nums[8], ci8(nums[:8]))
    g = lambda k, i: [out[(s, k)][i] for s in SIZES]
    return g("std", 0), g("ours", 0), g("std", 1), g("ours", 1)


# Figure 1(b): QA after the general instruction-tuning SFT (Dolci mixture), per-task judged values with n
# (figures/src/data/sft_qa_normal_8task.json; provenance in the file).
def sft_qa_normal():
    rows = json.loads((ROOT / "figures/src/data/sft_qa_normal_8task.json").read_text())["rows"]
    out = {}
    for r in rows:
        t = list(r["tasks"].values())
        out[(r["size"], r["arm"])] = (100 * sum(x["value"] for x in t) / 8, ci8([100 * x["value"] for x in t], [x["n"] for x in t]))
    g = lambda a, i: [out[(s, a)][i] for s in SIZES]
    return g("baseline", 0), g("search", 0), g("baseline", 1), g("search", 1)


# 8-task mean of counterfactual-answer containment under counterfactual evidence (fig:context-probe-benchmark),
# from figures/src/data/counterfactual_8task.json (per-task values and cohort sizes; sources listed in the file).
def counterfactual():
    rows = json.loads((ROOT / "figures/src/data/counterfactual_8task.json").read_text())["rows"]
    out = {}
    for r in rows:
        if r["condition"] == "counterfactual":
            t = list(r["tasks"].values())
            out[(r["size"], r["arm"])] = (100 * sum(x["value"] for x in t) / 8,
                                          ci8([100 * x["value"] for x in t], [x["n"] for x in t]))
    g = lambda a, i: [out[(s, a)][i] for s in SIZES]
    return g("baseline", 0), g("search", 0), g("baseline", 1), g("search", 1)

def counterfactual_judged():
    """LLM-judged counterfactual agreement (Je's export) with asymmetric bootstrap CIs as (lower, upper) errors."""
    rows = json.loads((ROOT / "figures/src/data/counterfactual_judged_8task.json").read_text())["rows"]
    out = {(r["size"], r["arm"]): r for r in rows}
    m = lambda a: [out[(s, a)]["mean_pct"] for s in SIZES]
    e = lambda a: [[out[(s, a)]["mean_pct"] - out[(s, a)]["ci_low_pct"] for s in SIZES],
                   [out[(s, a)]["ci_high_pct"] - out[(s, a)]["mean_pct"] for s in SIZES]]
    return m("baseline"), m("search"), e("baseline"), e("search")


def margins_counterfactual():
    """Fig. 6(a) log-prob preference margins on training-seen facts under COUNTERFACTUAL evidence
    (figures/src/data/context_probe_margins_seen.json, n=1000 items, 95% bootstrap CIs). Negative = favours counterfactual."""
    rows = json.loads((ROOT / "figures/src/data/context_probe_margins_seen.json").read_text())["rows"]
    out = {(r["size"], r["arm"]): r for r in rows if r["condition"] == "counterfactual"}
    m = lambda a: [out[(s, a)]["mean"] for s in SIZES]
    e = lambda a: [[out[(s, a)]["mean"] - out[(s, a)]["lo"] for s in SIZES],
                   [out[(s, a)]["hi"] - out[(s, a)]["mean"] for s in SIZES]]
    return m("baseline"), m("search"), e("baseline"), e("search")


import math, os

VARIANT = os.environ.get("VARIANT", "")  # "const": constant small markers, dotted lines for external families

# (a) Base QA vs pretraining compute, with open base models answering without search (figure-lab snapshot copied to
# figures/src/data/knowledge_vs_compute_2026-11-09.json: per-task values with source paths). Marker size ~ log params.
KDATA = json.loads((ROOT / "figures/src/data/knowledge_vs_compute_2026-11-09.json").read_text())["rows"]
OUR_PARAMS = {"400M": 0.4e9, "1.4B": 1.4e9, "3.3B": 3.3e9}
EXT = {"SmolLM2": ("#E8710A", "D"), "SmolLM3": ("#E8710A", "D"), "Qwen2.5": ("#8430CE", "^")}


def kpick(family, cond):
    sel = sorted((r for r in KDATA if r["family"] == family and r["condition"].startswith(cond)),
                 key=lambda r: r["train_flops"])
    return sel, [r["train_flops"] for r in sel], [r.get("reported_average", r.get("average")) for r in sel]


def kci(r):
    return ci8([r["tasks"][t]["value"] for t in ("TriviaQA", "NQ", "PopQA", "WebQs", "HotpotQA", "2Wiki", "MuSiQue", "Bamboogle")])


def msize(r):
    if VARIANT == "const":
        return 4.0 ** 2
    n = r.get("params") or OUR_PARAMS[r["model"].split()[1]]
    return (3.0 + 3.6 * (math.log10(n) - 8.5)) ** 2


# One row of 3 near-square panels: base QA, QA after standard SFT, counterfactual evidence after Search SFT.
# Axes placed in inches; included at native width (FIG_W / 5.5in of \\linewidth, see main.tex).
AX_W, AX_H, GAP, LEFT = 1.3, 1.28, 0.5, 0.38  # near-square panels
FIG_W = LEFT + 3 * AX_W + 2 * GAP + 0.2  # right pad: room for (c)'s title
Y_LEG, Y_TOP = 0.0, 0.48                  # bottoms of legend / axes
FIG_H = Y_TOP + AX_H + 0.3
fig = plt.figure(figsize=(FIG_W, FIG_H))


def axes_at(x0, y0):
    return fig.add_axes([x0 / FIG_W, y0 / FIG_H, AX_W / FIG_W, AX_H / FIG_H])


TOP_X = [LEFT + i * (AX_W + GAP) for i in range(3)]


def title(axk, letter, text):
    """Bold panel letter + descriptive title, left-aligned over the axes."""
    axk.set_title(f"$\\bf{{{letter}}}$ {text}", loc="left", pad=3, fontsize=6.9, linespacing=1.1)


def base_qa():
    """(a) Base models by size: IQLM with its own search vs Standard without search (8-task averages, CIs over tasks)."""
    ours = sorted((r for r in KDATA if r["family"] == "SearchLM" and r["condition"].startswith("own search")),
                  key=lambda r: r["train_flops"])
    std = sorted((r for r in KDATA if r["family"] == "Standard"), key=lambda r: r["train_flops"])
    return ([r["average"] for r in std], [r["reported_average"] for r in ours], [kci(r) for r in std], [kci(r) for r in ours])


# Largest open-weight base models (no search), shown only as reference markers at the 3B position in (a).
EXT_BIG = [("SmolLM3-3B", "#E8710A", "D", -0.13), ("Qwen2.5-3B", "#8430CE", "^", +0.13)]


# (b) QA after standard SFT; (c) after Search SFT with counterfactual evidence, LLM-judged agreement with the
# rewritten answer on the eight QA tasks (Fig. 6b, right panel).
panels = [
    ((TOP_X[0], Y_TOP), "(a)", "Base:\nbeats larger models", "QA accuracy (%)", base_qa()),
    ((TOP_X[1], Y_TOP), "(b)", "Standard SFT:\nQA lead holds", "QA accuracy (%)", sft_qa_normal()),
    ((TOP_X[2], Y_TOP), "(c)", "Counterfactual evidence:\nfollows it more", "Follows evidence (%)",
     counterfactual_judged()),
]
YLIM = {"(a)": (4, 38, range(10, 31, 10)),
        "(d)": (0, -1.9, [0, -0.5, -1.0, -1.5])}       # reversed like Fig. 6a: up = toward the counterfactual
FMT = {"(d)": "{:.2f}"}
for _, letter, text, _, (std, ours, sci, oci) in panels:
    print(letter, text.replace("\n", " "), "Standard", [f"{v:.2f}" for v in std], "IQLM", [f"{v:.2f}" for v in ours])
AX = {}
for pos, letter, text, ylabel, (std, ours, sci, oci) in panels:
    axk = AX[letter] = axes_at(*pos)
    up = -1 if letter == "(d)" else 1  # reversed axis: visually higher = more negative
    for vals, errs, color, marker, name in ((std, sci, STD, "s", "Standard"), (ours, oci, OURS, "o", "IQLM")):
        axk.errorbar(X, vals, yerr=errs, color=color, marker=marker, markersize=3.0, linewidth=1.0,
                     elinewidth=0.6, capsize=1.6, capthick=0.6)
        lo_e, hi_e = (errs if isinstance(errs[0], list) else (errs, errs))
        other = ours if name == "Standard" else std
        for x, v, el, eh, o in zip(X, vals, lo_e, hi_e, other):
            above = up * v > up * o or (v == o and name == "IQLM")  # visually higher arm labelled above
            ends = (v - el, v + eh)
            anchor = max(ends, key=lambda e: up * e) if above else min(ends, key=lambda e: up * e)
            axk.annotate(FMT.get(letter, "{:.1f}").format(v), (x, anchor), xytext=(0, 2 if above else -2),
                         textcoords="offset points", ha="center", va="bottom" if above else "top",
                         fontsize=5.8, color=color if name == "IQLM" else "#202124")
    if letter in YLIM:
        axk.set_ylim(*YLIM[letter][:2])
    else:
        lo, hi = min(std + ours), max(std + ours)
        pad = (hi - lo) * 0.35
        axk.set_ylim(lo - pad, hi + pad)
    ylo, yhi = axk.get_ylim()  # visual bottom, visual top (also for the reversed axis)
    for t in axk.texts:  # a below-point label that would hit the x axis goes to the right of its point instead
        x, y = t.xy
        if t.get_va() == "top" and (y - ylo) / (yhi - ylo) < 0.12:
            t.xy, t.xyann = (x, y + 0.03 * (yhi - ylo)), (5, 0)
            t.set_ha("left"), t.set_va("center")
    if letter in YLIM:
        axk.set_yticks(list(YLIM[letter][2]))
    else:
        axk.yaxis.set_major_locator(mpl.ticker.MaxNLocator(nbins=4, integer=True))
    axk.set_xticks(X, SIZES)
    axk.set_xlim(-0.3, 2.3)
    axk.grid(False, axis="x")
    title(axk, letter, text)
    axk.set_ylabel(ylabel, fontsize=6.5)
    axk.set_xlabel("Model size", fontsize=6.5, labelpad=1)

# (a) extras: the largest SmolLM / Qwen base models (no search) at the 3B position, and the compute ratio between
# IQLM-400M with search and the best of them.
ax = AX["(a)"]
for name, color, marker, dx in EXT_BIG:
    r = next(r for r in KDATA if r["model"] == name)
    ax.errorbar([2 + dx], [r["average"]], yerr=[kci(r)], fmt=marker, ms=3.3, mfc="white", mec=color, mew=0.9,
                ecolor=color, elinewidth=0.6, capsize=1.3, capthick=0.6, zorder=3)
s400 = next(r for r in KDATA if r["model"] == "SearchLM 400M" and r["condition"].startswith("own search"))
best = max((r for r in KDATA if r["model"] in dict((n, 0) for n, *_ in EXT_BIG)), key=lambda r: r["average"])
ratio = float(f"{best['train_flops'] / s400['train_flops']:.2g}")
# horizontal arrow at the IQLM-400M level from the SmolLM3-3B side toward 400M (not connected to either point)
ax.annotate("", xy=(0.14, s400["reported_average"]), xytext=(2 - 0.13 - 0.14, s400["reported_average"]),  # points to 400M
            arrowprops=dict(arrowstyle="-|>", color=OURS, lw=0.7, ls=(0, (3, 2)), shrinkA=0, shrinkB=0), zorder=1)
ax.text(0.95, (s400["reported_average"] + best["average"]) / 2 - 1.6, f"~{ratio:,.0f}$\\times$ less\ncompute",
        ha="center", va="top", fontsize=5.7, color=OURS, linespacing=1.0)
print("(a) refs", [(n, next(r for r in KDATA if r["model"] == n)["average"]) for n, *_ in EXT_BIG], "ratio vs", best["model"], ratio)

# One legend for all panels.
L = lambda **kw: plt.Line2D([], [], ls="none", **kw)
handles = [L(marker="o", color=OURS, ms=4), L(marker="s", color=STD, ms=3.6),
           L(marker="D", mfc="white", mec="#E8710A", ms=3.6), L(marker="^", mfc="white", mec="#8430CE", ms=4)]
labels = ["IQLM (with search)", "Standard (FLOP-matched)", "SmolLM3-3B, no search", "Qwen2.5-3B, no search"]
fig.legend(handles, labels, loc="lower center", ncol=4, bbox_to_anchor=(0.5, Y_LEG / FIG_H), fontsize=6.1,
           handletextpad=0.3, columnspacing=1.0)
print(f"figure {FIG_W:.2f} x {FIG_H:.2f} in -> include at {FIG_W / 5.5:.3f}\\linewidth")
fig.savefig(ROOT / ("figures/teaser_scaling_const.pdf" if VARIANT == "const" else "figures/teaser_scaling.pdf"), facecolor="white")
if VARIANT == "const":  # the file the paper includes (main.tex, after the abstract)
    fig.savefig(ROOT / "figures/teaser_scaling_const_original_size.pdf", facecolor="white")

